FBQ 0951+2635: time delay and structure of the main lensing galaxy

As there is a long-standing controversy over the time delay between the two images of the gravitationally lensed quasar FBQ 0951+2635, we combined early and new optical light curves to robustly measure a delay of 13.5 +/- 1.6 d (1sigma interval). The new optical records covering the last 17 yr were also used to trace the long-timescale evolution of the microlensing variability. Additionally, the new time delay interval and a relatively rich set of further observational constraints allowed us to discuss the mass structure of the main lensing galaxy at redshift 0.26. This lens system is of particular interest because the external shear from secondary gravitational deflectors is relatively low, but the external convergence is one of the highest known. When modelling the galaxy as a singular power-law ellipsoid without hypotheses/priors on the power-law index, ellipticity and position angle, we demonstrated that its mass profile is close to isothermal, and there is good alignment between mass and near-IR light. We also recovered the true mass scale of the galaxy. Finally, it is worth mentioning that a constant mass-to-light ratio model also worked acceptably well.

==> anc/Table1.txt <==
Title: FBQ 0951+2635: time delay and structure of the main lensing galaxy
Authors: Shalyapin V.N., Goicoechea L.J., Ruiz-Hinojosa E.
Table: LT-KST-PS-DES (GLENDAMA+) light curves of FBQ 0951+2635 in the r band from 2008 to 2024
==============================================================================================
Byte-by-byte Description of file: Table1.txt
----------------------------------------------------------------------------------------------
  Bytes Format 	Units		Label  		Explanations
----------------------------------------------------------------------------------------------
   1-  9 F9.3   d       	MJD    		Modified Julian Date of Observation
  11- 16 F6.3   mag     	m_A    		r-band SDSS magnitude of image A
  18- 22 F5.3   mag     	em_A   		Uncertainty in m_A
  24- 29 F6.3   mag     	m_B    		r-band SDSS magnitude of image B
  31- 35 F5.3   mag   		em_B  		Uncertainty in m_B
  37- 39 A3     ---    		Tel/DB 		Telescope/Database used (LT, KST, PS or DES)
----------------------------------------------------------------------------------------------
54554.160 17.555 0.006 18.831 0.011 KST 
54561.207 17.555 0.006 18.797 0.011 KST 
54584.157 17.556 0.006 18.825 0.013 KST 
54613.176 17.549 0.004 18.857 0.010 KST 
54617.188 17.569 0.004 18.852 0.010 KST 
54792.484 17.520 0.006 18.840 0.012 KST 
54829.342 17.505 0.006 18.840 0.013 KST 
54833.374 17.494 0.007 18.841 0.015 KST 
54862.363 17.514 0.006 18.782 0.010 KST 
54911.279 17.523 0.006 18.761 0.010 KST 
54924.026 17.528 0.004 18.788 0.014 LT 
54932.974 17.529 0.004 18.784 0.016 LT 
54934.961 17.540 0.004 18.805 0.016 LT 
54937.907 17.523 0.004 18.803 0.016 LT 
54939.900 17.518 0.004 18.832 0.016 LT 
54964.199 17.529 0.004 18.768 0.010 KST 
54997.157 17.507 0.007 18.799 0.018 KST 
55201.430 17.500 0.007 18.864 0.017 KST 
55208.478 17.509 0.006 18.805 0.011 KST 
55241.295 17.497 0.007 18.832 0.019 KST 
55266.443 17.478 0.012 18.829 0.025 PS 
55296.173 17.488 0.005 18.785 0.010 KST 
55311.174 17.445 0.008 18.832 0.022 KST 
55324.215 17.482 0.005 18.790 0.010 KST 
55332.198 17.473 0.006 18.770 0.011 KST 
55352.202 17.514 0.006 18.758 0.010 KST 
55543.475 17.442 0.006 18.776 0.010 KST 
55563.445 17.433 0.005 18.715 0.010 KST 
55588.396 17.390 0.009 18.737 0.018 PS 
55590.264 17.389 0.006 18.756 0.011 KST 
55626.266 17.380 0.006 18.748 0.011 KST 
55645.902 17.390 0.004 18.698 0.016 LT 
55649.200 17.386 0.005 18.686 0.010 KST 
55653.198 17.384 0.004 18.692 0.010 KST 
55659.913 17.392 0.005 18.709 0.020 LT 
55664.237 17.372 0.008 18.755 0.020 KST 
55674.233 17.359 0.004 18.727 0.010 KST 
55684.162 17.355 0.006 18.718 0.012 KST 
55702.165 17.346 0.004 18.732 0.010 KST 
55712.195 17.349 0.006 18.706 0.013 KST 
55945.587 17.322 0.009 18.593 0.018 PS 
55950.093 17.306 0.004 18.648 0.016 LT 
55961.628 17.296 0.012 18.644 0.025 PS 
55975.356 17.285 0.005 18.604 0.011 KST 
55982.355 17.287 0.006 18.660 0.010 KST 
56010.204 17.285 0.004 18.634 0.010 KST 
56034.908 17.313 0.004 18.615 0.016 LT 
56038.221 17.306 0.004 18.648 0.010 KST 
56067.162 17.313 0.005 18.663 0.010 KST 
56075.214 17.323 0.007 18.672 0.014 KST 
56251.501 17.395 0.005 18.753 0.010 KST 
56269.495 17.379 0.006 18.735 0.015 KST 
56297.349 17.351 0.004 18.767 0.010 KST 
56315.527 17.364 0.012 18.702 0.025 PS 
56325.244 17.361 0.005 18.732 0.010 KST 
56361.911 17.388 0.004 18.729 0.016 LT 
56363.197 17.398 0.006 18.727 0.010 KST 
56367.211 17.400 0.006 18.739 0.011 KST 
56388.257 17.419 0.005 18.721 0.010 KST 
56412.225 17.442 0.006 18.774 0.013 KST 
56416.230 17.454 0.006 18.727 0.010 KST 
56446.168 17.493 0.005 18.774 0.010 KST 
56453.159 17.493 0.006 18.796 0.014 KST 
56598.528 17.484 0.005 18.825 0.010 KST 
56621.097 17.498 0.005 18.822 0.020 LT 
56654.465 17.500 0.005 18.825 0.010 KST 
56696.007 17.510 0.005 18.868 0.020 LT 
56720.188 17.548 0.005 18.873 0.010 KST 
56728.053 17.537 0.005 18.876 0.020 LT 
56742.930 17.548 0.005 18.896 0.020 LT 
56745.157 17.569 0.005 18.823 0.010 KST 
56755.196 17.543 0.006 18.875 0.012 KST 
56770.861 17.544 0.005 18.886 0.020 LT 
56780.204 17.545 0.006 18.857 0.012 KST 
56785.896 17.550 0.005 18.855 0.020 LT 
56940.226 17.596 0.005 18.866 0.020 LT 
56955.456 17.570 0.007 18.942 0.019 KST 
56971.164 17.615 0.007 18.860 0.028 LT 
56986.212 17.590 0.005 18.922 0.020 LT 
57014.242 17.601 0.005 18.886 0.020 LT 
57022.307 17.602 0.006 18.904 0.012 DES 
57044.110 17.615 0.005 18.918 0.020 LT 
57118.907 17.620 0.005 18.954 0.020 LT 
57124.059 17.600 0.006 18.938 0.012 DES 
57164.886 17.607 0.005 18.933 0.020 LT 
57180.920 17.601 0.005 18.942 0.020 LT 
57334.269 17.498 0.005 18.858 0.020 LT 
57379.128 17.444 0.005 18.783 0.020 LT 
57394.075 17.424 0.005 18.829 0.020 LT 
57395.359 17.432 0.006 18.789 0.012 DES 
57454.018 17.383 0.005 18.748 0.020 LT 
57522.199 17.416 0.006 18.797 0.011 KST 
57543.162 17.441 0.006 18.803 0.010 KST 
57681.194 17.476 0.005 18.811 0.020 LT 
57699.508 17.473 0.006 18.852 0.011 KST 
57710.122 17.486 0.007 18.819 0.028 LT 
57727.524 17.480 0.006 18.806 0.013 KST 
57757.221 17.470 0.005 18.829 0.020 LT 
57770.112 17.461 0.005 18.806 0.020 LT 
57787.093 17.454 0.005 18.825 0.020 LT 
57789.372 17.466 0.005 18.870 0.010 KST 
57801.026 17.453 0.005 18.850 0.020 LT 
57844.854 17.465 0.005 18.839 0.020 LT 
57846.205 17.468 0.004 18.855 0.010 KST 
57859.969 17.457 0.005 18.826 0.020 LT 
57873.228 17.463 0.006 18.840 0.011 KST 
57874.874 17.464 0.005 18.838 0.020 LT 
58054.208 17.450 0.005 18.820 0.020 LT 
58081.222 17.428 0.005 18.837 0.020 LT 
58111.160 17.442 0.005 18.826 0.020 LT 
58138.136 17.457 0.005 18.827 0.020 LT 
58194.930 17.461 0.005 18.843 0.020 LT 
58223.897 17.465 0.005 18.840 0.020 LT 
58235.873 17.462 0.005 18.819 0.020 LT 
58407.239 17.431 0.007 18.782 0.028 LT 
58422.192 17.464 0.007 18.788 0.028 LT 
58462.191 17.460 0.005 18.789 0.020 LT 
58466.329 17.458 0.006 18.851 0.012 DES 
58491.071 17.452 0.005 18.818 0.020 LT 
58520.063 17.438 0.005 18.820 0.020 LT 
58589.897 17.450 0.007 18.824 0.028 LT 
58809.275 17.334 0.005 18.751 0.020 LT 
58814.243 17.334 0.005 18.745 0.020 LT 
58828.280 17.334 0.005 18.756 0.020 LT 
58863.241 17.337 0.005 18.755 0.020 LT 
58900.037 17.329 0.005 18.748 0.020 LT 
58911.977 17.335 0.005 18.782 0.020 LT 
58946.978 17.348 0.005 18.789 0.020 LT 
58974.972 17.338 0.005 18.767 0.020 LT 
59155.264 17.236 0.005 18.673 0.020 LT 
59172.273 17.201 0.005 18.682 0.020 LT 
59191.236 17.186 0.005 18.629 0.020 LT 
59212.269 17.166 0.005 18.645 0.020 LT 
59240.008 17.174 0.004 18.657 0.014 LT 
59246.006 17.180 0.004 18.618 0.016 LT 
59248.077 17.176 0.005 18.664 0.020 LT 
59276.960 17.184 0.005 18.660 0.020 LT 
59283.958 17.203 0.005 18.588 0.020 LT 
59286.969 17.195 0.005 18.649 0.020 LT 
59289.950 17.193 0.005 18.655 0.020 LT 
59296.969 17.206 0.005 18.656 0.020 LT 
59302.928 17.205 0.005 18.645 0.020 LT 
59307.929 17.183 0.005 18.681 0.020 LT 
59323.866 17.199 0.005 18.663 0.020 LT 
59566.286 17.239 0.005 18.694 0.020 LT 
59573.126 17.230 0.005 18.681 0.020 LT 
59574.195 17.218 0.005 18.708 0.020 LT 
59577.196 17.221 0.005 18.696 0.020 LT 
59580.074 17.209 0.005 18.680 0.020 LT 
59592.027 17.201 0.005 18.651 0.020 LT 
59601.133 17.215 0.005 18.613 0.020 LT 
59621.950 17.194 0.007 18.598 0.028 LT 
59648.012 17.191 0.005 18.637 0.020 LT 
59649.903 17.199 0.005 18.655 0.020 LT 
59662.980 17.192 0.005 18.655 0.020 LT 
59669.014 17.205 0.005 18.636 0.020 LT 
59670.877 17.199 0.005 18.667 0.020 LT 
59675.897 17.197 0.005 18.623 0.020 LT 
59676.892 17.195 0.005 18.636 0.020 LT 
59688.904 17.196 0.005 18.684 0.020 LT 
59692.928 17.198 0.005 18.656 0.020 LT 
59695.873 17.210 0.005 18.661 0.020 LT 
59697.873 17.210 0.005 18.669 0.020 LT 
59700.879 17.221 0.005 18.674 0.020 LT 
59703.917 17.222 0.005 18.685 0.020 LT 
59706.871 17.249 0.007 18.685 0.028 LT 
59710.883 17.223 0.005 18.691 0.020 LT 
59713.900 17.216 0.005 18.699 0.020 LT 
59720.881 17.225 0.005 18.684 0.020 LT 
59721.886 17.222 0.005 18.678 0.020 LT 
59724.940 17.213 0.005 18.696 0.020 LT 
59737.893 17.213 0.005 18.693 0.020 LT 
59882.257 17.163 0.005 18.659 0.020 LT 
59887.171 17.165 0.005 18.666 0.020 LT 
59889.198 17.172 0.005 18.631 0.020 LT 
59894.220 17.186 0.007 18.601 0.028 LT 
59901.157 17.175 0.005 18.660 0.020 LT 
59906.224 17.175 0.005 18.630 0.020 LT 
59909.163 17.180 0.005 18.668 0.020 LT 
59913.118 17.177 0.005 18.660 0.020 LT 
59929.209 17.190 0.005 18.655 0.020 LT 
59934.143 17.186 0.005 18.651 0.020 LT 
59937.087 17.198 0.005 18.670 0.020 LT 
59943.158 17.202 0.005 18.639 0.020 LT 
59949.188 17.218 0.005 18.621 0.020 LT 
59969.034 17.203 0.005 18.657 0.020 LT 
59971.118 17.206 0.005 18.618 0.020 LT 
60002.011 17.192 0.005 18.670 0.020 LT 
60004.874 17.224 0.005 18.689 0.020 LT 
60010.987 17.197 0.005 18.666 0.020 LT 
60012.913 17.208 0.005 18.672 0.020 LT 
60017.912 17.208 0.005 18.636 0.020 LT 
60028.889 17.208 0.005 18.634 0.020 LT 
60057.862 17.207 0.005 18.666 0.020 LT 
60065.867 17.205 0.005 18.691 0.020 LT 
60068.866 17.215 0.005 18.672 0.020 LT 
60077.932 17.209 0.005 18.649 0.020 LT 
60081.920 17.203 0.005 18.716 0.020 LT 
60084.904 17.211 0.005 18.691 0.020 LT 
60094.893 17.202 0.005 18.694 0.020 LT 
60251.191 17.300 0.005 18.756 0.020 LT 
60256.265 17.281 0.005 18.740 0.020 LT 
60259.271 17.294 0.005 18.773 0.020 LT 
60271.126 17.300 0.007 18.796 0.028 LT 
60290.270 17.316 0.005 18.788 0.020 LT 
60294.223 17.324 0.005 18.698 0.020 LT 
60313.162 17.304 0.005 18.729 0.020 LT 
60343.033 17.349 0.005 18.754 0.020 LT 
60351.009 17.310 0.005 18.784 0.020 LT 
60353.003 17.325 0.005 18.736 0.020 LT 
60369.026 17.354 0.005 18.774 0.020 LT 
60381.093 17.342 0.005 18.809 0.020 LT 
60404.909 17.340 0.005 18.774 0.020 LT 

